Lorentz-Covariant Spectral Bounds from Thermal Quantum Field Theory: Retarded Green's Functions, Kubo Relations, and Holographic Constraints

We extend the recently established framework of Lorentz-covariant relaxation bounds from linearized classical kinetic and rheological theories to the full quantum setting of thermal quantum field theory (QFT). Working directly with retarded two-point functions at finite temperature and density, we show that the analyticity and positivity properties of spectral functions -- combined with Lorentz covariance and the Kubo--Martin--Schwinger (KMS) condition -- impose rigorous frame-dependent constraints on the location of singularities in the complex frequency plane. Specifically, we prove that the non-hydrodynamic quasinormal spectrum in any boosted frame is confined to a strip whose width is determined solely by the rest-frame spectral weight at zero spatial momentum and the maximal group velocity of the theory. We derive covariant sum rules for the spectral density under Lorentz boosts and establish that the convergence radius of the hydrodynamic gradient expansion transforms in a manner dictated by the same rest-frame data. In holographic theories dual to Einstein gravity in asymptotically anti-de Sitter spacetime, we verify the bounds by an explicit quasinormal-mode computation: the leading boosted pole moves deeper into the complex plane -- the observed relaxation rate increases with boost velocity, in sharp contrast to naive time dilation -- while respecting the bound throughout; we further derive corrections from higher-derivative gravitational terms. Our results provide a first-principles, non-perturbative derivation of Lorentz-covariant spectral constraints applicable to the quark-gluon plasma, superfluid phases of neutron star matter, and strongly correlated electrons near quantum critical points.

==> anc/boosted.py <==
"""Boosted QNM poles at zero boosted spatial momentum.

Pole condition: rest-frame QNM hit at (w, q) = (gamma*wt, -gamma*v*wt),
i.e. solve  wt = omega_1(-gamma*v*wt)/gamma  by damped fixed-point iteration,
tracking both the co- and counter-propagating branches (Re w = +/-).
Units: 2 pi T = 1.
"""
import numpy as np
from qnm2 import qnm_spectrum

GAP = 1.373338

def nearest(spec, w):
    spec = spec[np.isfinite(spec)]
    return spec[np.argmin(np.abs(spec - w))]

def boosted_pole(v, w_seed, N=80, maxit=80, damp=0.5, tol=1e-9):
    g = 1.0 / np.sqrt(1.0 - v ** 2)
    wt = w_seed
    for _ in range(maxit):
        q_rest = -g * v * wt
        spec = qnm_spectrum(q_rest, N)
        w_rest = nearest(spec, g * wt)
        wt_new = w_rest / g
        if abs(wt_new - wt) < tol:
            return wt_new
        wt = damp * wt_new + (1 - damp) * wt
    return wt

if __name__ == "__main__":
    vs = np.linspace(0.0, 0.9, 19)
    w0 = 1.559726 - 1.373338j
    rows = []
    seed_p, seed_m = w0, -np.conj(w0)
    for v in vs:
        g = 1.0 / np.sqrt(1.0 - v ** 2)
        wp = boosted_pole(v, seed_p)
        wm = boosted_pole(v, seed_m)
        seed_p, seed_m = wp, wm
        lo = min(-wp.imag, -wm.imag)     # band lower edge (closest to axis)
        hi = max(-wp.imag, -wm.imag)
        b_sqrt3 = GAP / (g * (1 + v / np.sqrt(3.0)))
        b_light = GAP / (g * (1 + v))
        dil = GAP / g
        rows.append((v, wp, wm, lo, hi, b_sqrt3, b_light, dil))
        print(f"v={v:4.2f} w+={wp.real:+.4f}{wp.imag:+.4f}i "
              f"w-={wm.real:+.4f}{wm.imag:+.4f}i lo={lo:.4f} hi={hi:.4f} "
              f"B(1/sqrt3)={b_sqrt3:.4f} B(1)={b_light:.4f} dil={dil:.4f}")
    np.savez("boosted.npz",
             vs=vs,
             wp=np.array([r[1] for r in rows]),
             wm=np.array([r[2] for r in rows]),
             lo=np.array([r[3] for r in rows]),
             hi=np.array([r[4] for r in rows]),
             b_sqrt3=np.array([r[5] for r in rows]),
             b_light=np.array([r[6] for r in rows]),
             dil=np.array([r[7] for r in rows]))


==> anc/dispersion.py <==
"""Track the leading QNM over real q; measure group velocity."""
import numpy as np
from qnm2 import qnm_spectrum

def track_mode(qs, w_start, N=80):
    """Continuation: follow the eigenvalue nearest to the previous one."""
    ws = []
    w_prev = w_start
    for q in qs:
        spec = qnm_spectrum(q, N)
        spec = spec[np.isfinite(spec)]
        w = spec[np.argmin(np.abs(spec - w_prev))]
        ws.append(w)
        w_prev = w
    return np.array(ws)

if __name__ == "__main__":
    qs = np.linspace(0.0, 8.0, 161)
    w0 = 1.559726 - 1.373338j
    ws = track_mode(qs, w0)
    vg = np.gradient(ws.real, qs)
    np.savez("dispersion.npz", qs=qs, ws=ws, vg=vg)
    print("q      Re w      Im w      v_g")
    for i in range(0, 161, 20):
        print(f"{qs[i]:5.2f}  {ws[i].real:8.5f}  {ws[i].imag:8.5f}  {vg[i]:7.4f}")
    print(f"\nmax |v_g| over q in [0,8]: {np.max(np.abs(vg)):.5f}")
    print(f"v_g at q=8: {vg[-1]:.5f}")
    print(f"Im w at q=8: {ws[-1].imag:.5f}")


==> anc/make_fig1.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

d = np.load('boosted_final.npz')
vs, wp = d['vs'], d['wp']
GAP = 1.373338
g = 1 / np.sqrt(1 - vs**2)
b13 = GAP / (g * (1 + vs / np.sqrt(3)))
b1 = GAP / (g * (1 + vs))
dil = GAP / g

fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.9))

ax = axes[0]
ax.plot(wp.real, wp.imag, 'o-', ms=3, color='C3',
        label=r'leading QNM at $\tilde{k}=0$')
ax.plot([wp.real[0]], [wp.imag[0]], 'k*', ms=10, label=r'$v=0$')
for i in [4, 8, 12, 17]:
    ax.annotate(r'$v=%.2f$' % vs[i], (wp.real[i], wp.imag[i]),
                textcoords='offset points', xytext=(6, -4), fontsize=7)
ax.set_xlabel(r'$\mathrm{Re}\,\tilde{\omega}/2\pi T$')
ax.set_ylabel(r'$\mathrm{Im}\,\tilde{\omega}/2\pi T$')
ax.legend(fontsize=7, loc='lower left')
ax.set_title('(a) boosted pole trajectory', fontsize=9)

ax = axes[1]
ax.plot(vs, -wp.imag, 'o-', ms=3, color='C3',
        label=r'$\tilde{\Gamma}_1$ (numerical)')
ax.plot(vs, dil, '--', color='C0', label=r'time dilation $\Gamma_{\rm gap}/\gamma$')
ax.plot(vs, b13, ':', color='C2', label=r'bound, $v_{\rm max}=1/\sqrt{3}$')
ax.plot(vs, b1, '-.', color='C1', label=r'bound, $v_{\rm max}=1$')
ax.set_xlabel(r'boost velocity $v$')
ax.set_ylabel(r'$-\mathrm{Im}\,\tilde{\omega}/2\pi T$')
ax.legend(fontsize=7)
ax.set_title('(b) gap vs boost velocity', fontsize=9)

plt.tight_layout()
plt.savefig('fig1_boosted_qnm.pdf')
plt.savefig('fig1_boosted_qnm.png', dpi=150)
print('saved')


==> anc/qnm2.py <==
"""AdS5-Schwarzschild scalar-channel QNMs: quadratic eigenvalue problem.

Massless scalar (dual to T^xy), u in (0,1], f = 1-u^2, w = omega/(2 pi T):
    u f^2 psi'' - (1+u^2) f psi' + (w^2 - q^2 f) psi = 0
psi = (1-u)^{-iw/2} F(u); dividing the F-equation by (1-u) regularizes the
horizon row. Result: (C0 + w C1 + w^2 C2) F = 0 with
    C0 = u f (1+u) D2 - (1+u^2)(1+u) D - q^2 (1+u)
    C1 = i u (1+u)^2 D - (i/2)(1+u)
    C2 = (u^2 + 3u + 4)/4
BC: F(u=0) = 0. q may be complex. numpy-only.
"""
import numpy as np

def cheb(N):
    x = np.cos(np.pi * np.arange(N + 1) / N)
    c = np.hstack([2., np.ones(N - 1), 2.]) * (-1) ** np.arange(N + 1)
    X = np.tile(x, (N + 1, 1)).T
    dX = X - X.T
    D = np.outer(c, 1. / c) / (dX + np.eye(N + 1))
    D -= np.diag(D.sum(axis=1))
    return D, x

def qnm_spectrum(q, N=80):
    D, x = cheb(N)
    u = 0.5 * (x + 1.0)     # u runs 1 -> 0; u[-1] = 0
    D = 2.0 * D
    D2 = D @ D
    f = 1.0 - u ** 2
    n = N + 1
    C0 = (u * f * (1 + u))[:, None] * D2 \
         - ((1 + u ** 2) * (1 + u))[:, None] * D \
         - np.diag((q ** 2 * (1 + u)).astype(complex))
    C1 = (1j * u * (1 + u) ** 2)[:, None] * D \
         - np.diag(0.5j * (1 + u).astype(complex))
    C2 = np.diag(((u ** 2 + 3 * u + 4) / 4.0).astype(complex))
    for C in (C0, C1, C2):
        C[-1, :] = 0.0
    C0[-1, -1] = 1.0
    C2[-1, -1] = 1.0   # keep mass matrix invertible; adds spurious w, filtered later
    C2inv = np.linalg.inv(C2)
    A = np.zeros((2 * n, 2 * n), dtype=complex)
    A[:n, :n] = -C2inv @ C1
    A[:n, n:] = -C2inv @ C0
    A[n:, :n] = np.eye(n)
    return np.linalg.eigvals(A)

def physical_modes(q, N=80, Nc=100, tol=1e-6, imcut=-8.0, remax=12.0):
    w1 = qnm_spectrum(q, N)
    w2 = qnm_spectrum(q, Nc)
    out = []
    for w in w1:
        if not np.isfinite(w) or w.imag > 1e-8 or w.imag < imcut or abs(w) > remax:
            continue
        if np.min(np.abs(w2 - w)) < tol * max(1.0, abs(w)):
            out.append(w)
    if not out:
        return np.array([])
    arr = np.array(out)
    # dedupe
    keep = []
    for w in sorted(arr, key=lambda z: (-z.imag, abs(z.real))):
        if all(abs(w - v) > 1e-5 for v in keep):
            keep.append(w)
    return np.array(keep)

if __name__ == "__main__":
    m = physical_modes(0.0)
    print("q=0 QNMs (units 2 pi T):")
    for w in m[:8]:
        print(f"  {w.real:+.6f} {w.imag:+.6f}i")

